Theory-agnostic framework for dynamical scalarization of compact binaries

Gravitational wave observations can provide unprecedented insight into the fundamental nature of gravity and allow for novel tests of modifications to General Relativity. One proposed modification suggests that gravity may undergo a phase transition in the strong-field regime; the detection of such a new phase would constitute a smoking-gun for corrections to General Relativity at the classical level. Several classes of modified gravity predict the existence of such a transition - known as spontaneous scalarization - associated with the spontaneous symmetry breaking of a scalar field near a compact object. Using a strong-field-agnostic effective-field-theory approach, we show that all theories that exhibit spontaneous scalarization can also manifest dynamical scalarization, a phase transition associated with symmetry breaking in a binary system. We derive an effective point-particle action that provides a simple parametrization describing both phenomena, which establishes a foundation for theory-agnostic searches for scalarization in gravitational-wave observations. This parametrization can be mapped onto any theory in which scalarization occurs; we demonstrate this point explicitly for binary black holes with a toy model of modified electrodynamics.

==> anc/m_vs_Q_curve.m <==
(* ::Package:: *)

(*******************************************************************************************
Supplementary file to "Theory-agnostic framework for dynamical scalarization of compact binaries"  
by Mohammed Khalil, Noah Sennett, Jan Steinhoff, and Alessandra Buonanno
Date: June 18, 2019

This code calculates V(q) as a function of the scalar mode/charge q \[Congruent] Q for a sequence of BHs in
Einstein-Maxwell-Scalar (EMS) theory.
********************************************************************************************)


SolveEqns[\[Alpha]_, \[ScriptCapitalE]_, \[Phi]H_] := Module[{\[Epsilon], \[Delta]H, \[ScriptCapitalM], EOMs, initConds, soln, mx, \[Phi]x, \[Delta]x, \[Phi]0, Q, idx, m, \[Phi], \[Delta], x},
(* This function returns the solution of the field equations *)
(* Input: coupling constant \[Alpha], electric charge \[ScriptCapitalE], and value of scalar field at the horizon \[Phi]H *)

(* Write the EOMs in terms of scaled variables (r \[Rule] rH*r, \[ScriptCapitalE] \[Rule] rH*\[ScriptCapitalE], m \[Rule] rH*m), set the value of the
horizon radius rH = 1 such that the entropy is constant, and change variables to x \[Congruent] (r-1)/(r+1) which 
goes from 0 to 1 as r goes from rH to \[Infinity]. In terms of x and scaled variables, the EOMs read *)

EOMs = {
	4 E^(\[Alpha] \[Phi][x]^2) \[ScriptCapitalE]^2 + (1+x)^3 (1 + x + 2 (x-1) m[x]) \[Phi]'[x]^2 == 4 (1+x)^2 m'[x], 
	2 \[Delta]'[x] == (x^2-1) \[Phi]'[x]^2,
	4 E^(\[Alpha] \[Phi][x]^2) \[ScriptCapitalE]^2 \[Alpha] \[Phi][x] + (1+x)^2 (
		(-(1+x) (2 + 2 (x-1) m'[x] - (1+x) \[Delta]'[x])
			+ 2 m[x] (-2 x + (x^2-1) \[Delta]'[x])) \[Phi]'[x]
		- (1+x) (1 + x + 2 (x-1) m[x]) \[Phi]''[x]
	) == 0
};

(* initial conditions at horizon *)
\[Epsilon] = 10^-10; (* instead of 0 to avoid divergence at the horizon *)
initConds = {
	m[\[Epsilon]] == 0.5,
	\[Phi][\[Epsilon]] == \[Phi]H,
	\[Phi]'[\[Epsilon]] == (2 \[Alpha] \[Phi]H E^(\[Alpha] \[Phi]H^2) \[ScriptCapitalE]^2)/(1 - E^(\[Alpha] \[Phi]H^2) \[ScriptCapitalE]^2),
	\[Delta][\[Epsilon]] == 0.1
};

(* solve the EOMs; return Null if no solution is found *)
soln = Check[
	NDSolve[Join[EOMs, initConds], {m, \[Phi], \[Delta]}, {x, \[Epsilon], 1}, AccuracyGoal -> 16, MaxSteps -> 10^5],
	Return[]
]; 

(* extract the values of ADM mass \[ScriptCapitalM], asymptotic scalar field \[Phi]0, and scalar charge Q *)
Thread[{mx, \[Phi]x, \[Delta]x} = First[{m, \[Phi], \[Delta]} /. soln]];
\[ScriptCapitalM] = mx[1];
\[Phi]0 = \[Phi]x[1];
Q = -2 \[Phi]x'[1];

(* check if \[Phi][x] is monotonic; return Null for highter modes *)
For[idx = 0.01, idx <= 0.98, idx += 0.01,
	If[\[Phi]x[idx + 0.01] > \[Phi]x[idx], Return[]]
]; 

(* return the parameters of the solution and of another solution with \[Phi] \[Rule] -\[Phi], Q \[Rule] -Q *)
Return[{
	{"\[Alpha]" -> \[Alpha], "\[ScriptCapitalE]" -> \[ScriptCapitalE], "\[Phi]H" ->  \[Phi]H, "\[Phi]0" ->  \[Phi]0, "\[ScriptCapitalM]" -> \[ScriptCapitalM], "Q" ->  Q},
	{"\[Alpha]" -> \[Alpha], "\[ScriptCapitalE]" -> \[ScriptCapitalE], "\[Phi]H" -> -\[Phi]H, "\[Phi]0" -> -\[Phi]0, "\[ScriptCapitalM]" -> \[ScriptCapitalM], "Q" -> -Q}
}];
];


\[Alpha] = -8;
\[ScriptCapitalE]list = {0.377, 0.400, 0.417, 0.442};
\[Phi]Hlist = Range[10^-5, 0.4, 0.004];

(* calculate data points in parallel, sort by electric charge \[ScriptCapitalE] *)
filterSolutions[solns_] := DeleteCases[Flatten[#, 1], Null]& /@ solns;
solutions = ParallelTable[SolveEqns[\[Alpha], \[ScriptCapitalE], \[Phi]H], {\[ScriptCapitalE], \[ScriptCapitalE]list}, {\[Phi]H, \[Phi]Hlist}] // filterSolutions;


Qrange = 0.13;

calculateVvsQ[soln_] := Module[{m0, VvsQ, i},
	m0 = ("\[ScriptCapitalE]"^2 + 1) / 2 /. First[soln]; (* mass of a Reissner-Nordstrom BH with rH = 1 *)

	(* calculate V(q) = \[ScriptCapitalM] + \[Phi] q - m0; recall q \[Congruent] Q *)
	VvsQ = Table[{"Q", "\[ScriptCapitalM]" + "Q" * "\[Phi]0" - m0} /. soln[[i]], {i, 1, Length[soln]}];
	(* select points around the origin *)
	Select[VvsQ, ((Abs[#[[1]]] < Qrange) && (-0.0007 < #[[2]] < 0.0025))&]
];

VvsQpoints = calculateVvsQ /@ solutions;
VvsQfit = Fit[#, {q^2, q^4}, q]& /@ VvsQpoints;

plot1 = ListPlot[VvsQpoints, PlotRange -> All];
plot2 = Plot[VvsQfit, {q, -Qrange, Qrange}, PlotRange -> All,
	PlotLegends -> Placed[LineLegend[ToString[#] &/@ Round[\[ScriptCapitalE]list / ((\[ScriptCapitalE]list^2 + 1) / 2), 0.001],
		LegendLabel -> Text["\[ScriptCapitalE]/"Subscript[m, 0]]], Scaled[{0.5, 0.6}]]
];

Show[plot1, plot2, Frame -> True, Axes -> False, GridLines -> {{}, {0}},
	Epilog -> Text[StringTemplate["\[Alpha] = `1`"][\[Alpha]], Scaled[{.5, .95}]],
	FrameLabel -> {"q", Text["V(q)"]}
]

